Molecular complexity of young solar analogues

How does molecular complexity emerge and evolve during the process leading to the formation of a planetary system? Astrochemistry is experiencing a golden age, marked by significant advancements in the observation and understanding of the chemical processes occurring in the inner regions of protostellar systems. However, many questions remain open, such as the origin of the chemical diversity observed in the early evolutionary stages, which may influence the chemical composition of the forming planets. Additionally, astrochemistry provides us with powerful tools to investigate the accretion/ejection processes occurring in the inner regions of young embedded objects, such as jets, winds, accretion streamers, and shocks. In this chapter, we review the observational efforts carried out in recent years to chemically characterize the inner regions of Solar-System analogs. We summarize our current understanding of molecular complexity in planet-forming disks and shed light on the existing limitations and unanswered questions. Finally, we highlight the important role of future radio facilities, like SKAO and ngVLA, in exploring the chemical complexity of the regions where planetary systems are emerging.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

